Predicting and visualizing psychological attributions with a deep neural network

Judgments about personality based on facial appearance are strong effectors in social decision making, and are known to have impact on areas from presidential elections to jury decisions. Recent work has shown that it is possible to predict perception of memorability, trustworthiness, intelligence and other attributes in human face images. The most successful of these approaches require face images expertly annotated with key facial landmarks. We demonstrate a Convolutional Neural Network (CNN) model that is able to perform the same task without the need for landmark features, thereby greatly increasing efficiency. The model has high accuracy, surpassing human-level performance in some cases. Furthermore, we use a deconvolutional approach to visualize important features for perception of 22 attributes and demonstrate a new method for separately visualizing positive and negative features.

==> table_features.py <==
start = r"""
\begin{multicols*}{2}
\changenewpage
\tablehead{
\toprule
Attribute & Features & Features(-) & Features(+) \\
\midrule
}
\captionof{table}{Deconvolved Features \vspace*{0.8cm}} \label{tab:deconv} 
\begin{xtabular}{
    >{\raggedright\arraybackslash}p{3cm}
    >{\raggedright\arraybackslash}p{2.5cm}
    >{\raggedright\arraybackslash}p{2.5cm}
    >{\raggedright\arraybackslash}p{2.5cm}
    }
"""

end = r"""
\end{xtabular}
\end{multicols*}"""

attributes = """age
aggressive
attractive
atypical
boring
calm
caring
catch
cold
common
confident
egotistic
emotional
emotStable
emotUnstable
familiar
forgettable
friendly
gender
happy
humble
intelligent
interesting
introverted
irresponsible
kind
mean
memorable
normal
responsible
sociable
trustworthy
typical
unattractive
uncertain
uncommon
unemotional
unfamiliar
unfriendly
unhappy
unintelligent
untrustworthy
weird"""

imgbox = r"\parbox[c]{1em}{\includegraphics{images/%s}}"
#imgbox = r"\includegraphics{images/%s}"

imagefolder = "images"
attr_name = "deconv.png"
attr0_name = "deconv_attr0.png"
attr1_name = "deconv_attr1.png"

def imagesubfolder(attr, suffix='imgs', type='local', nr=1, partition='[bin]', whitening='meanpixel'):
    return suffix + type + str(nr) + partition + "(" +  whitening + "-" + attr + ")"


string = ""
for attr in attributes.splitlines():
    line = attr
    for name in [attr_name, attr0_name, attr1_name]:
        img = imagesubfolder(attr) + "/" + name
        line += " & " + imgbox % img
    line += r"\\" + "\n"
    string += line
    
    
fulltable = start + string + end
    
filename = "table_features.tex"
with open(filename, "w") as f:
    f.write(fulltable)
